Towards Robust Agentic CUDA Kernel Benchmarking, Verification, and Optimization

Recent advances in large language models (LLMs) demonstrate their effectiveness in scaling test-time compute for software engineering tasks. However, these approaches often focus on high-level solutions, with limited attention to optimizing low-level CUDA kernel implementations. Additionally, existing kernel generation benchmarks suffer from exploitable loopholes and insufficient diversity in testing conditions, hindering true generalization assessment. To address these limitations, we introduce robust-kbench, a new benchmark for rigorous evaluation of kernel performance and correctness across varied scenarios. Furthermore, we present a comprehensive agentic framework that automates CUDA kernel discovery, verification, and optimization. This pipeline enables frontier LLMs to translate torch code to CUDA kernels and iteratively improve their runtime within our robust evaluation setting. Our sequential workflow first translates PyTorch code into equivalent CUDA kernels. It then optimizes their runtime using a novel evolutionary meta-generation procedure tailored to the CUDA ecosystem, guided by LLM-based verifiers for correctness and efficient filtering. Evaluated on robust-kbench, our approach produces CUDA kernels outperforming torch implementations for practical applications, including forward and backward passes. It can fuse operations and deploy various runtime optimization strategies. The verifier workflow accurately classifies incorrect kernels, enhancing hardware verification efficiency.

==> supps/highlighted/layernorm/forward/kernel.cu <==
#include <torch/extension.h>
#include <cuda.h>
#include <cuda_runtime.h>
#include <vector>

#define WARP_SIZE 32
#define BLOCK_SIZE 256

///////////////////////////////////////////////////////////////////////////////
// Efficient parallel reduction using warp shuffles
///////////////////////////////////////////////////////////////////////////////
__inline__ __device__ void warpReduceSum(float &val, float &sq) {
    for (int offset = WARP_SIZE/2; offset > 0; offset /= 2) {
        val += __shfl_down_sync(0xffffffff, val, offset);
        sq += __shfl_down_sync(0xffffffff, sq, offset);
    }
}

// First kernel: compute sum and sum_sq efficiently with vectorized loads
__global__ void compute_layernorm_stats_kernel(
    const float* __restrict__ input,
    float* __restrict__ instance_sum,
    float* __restrict__ instance_sumsq,
    int inner_dim,
    int outer_dim
) {
    // Block and thread indices
    const int instance_idx = blockIdx.y;
    if (instance_idx >= outer_dim) return;

    const float* x_ptr = input + (size_t)instance_idx * inner_dim;
    
    // Thread indices
    const int tid = threadIdx.x;
    const int lane_id = tid % WARP_SIZE;
    const int warp_id = tid / WARP_SIZE;
    const int warps_per_block = BLOCK_SIZE / WARP_SIZE;
    
    // Shared memory for warp-level partial sums
    __shared__ float s_warp_sum[8];   // Max 8 warps per block
    __shared__ float s_warp_sumsq[8];

    // Process in chunks of float4 (4 elements per load)
    float thread_sum = 0.0f;
    float thread_sumsq = 0.0f;
    
    // Grid stride loop for vectorized loads
    const int vec_elems = inner_dim / 4;
    const float4* x_vec = reinterpret_cast<const float4*>(x_ptr);
    
    for (int i = blockIdx.x * blockDim.x + tid; i < vec_elems; i += gridDim.x * blockDim.x) {
        const float4 vals = x_vec[i];
        
        thread_sum += vals.x + vals.y + vals.z + vals.w;
        thread_sumsq += vals.x*vals.x + vals.y*vals.y + vals.z*vals.z + vals.w*vals.w;
    }
    
    // Handle remaining elements (not aligned to float4)
    const int rem_start = vec_elems * 4;
    for (int i = rem_start + blockIdx.x * blockDim.x + tid; i < inner_dim; i += gridDim.x * blockDim.x) {
        const float val = x_ptr[i];
        thread_sum += val;
        thread_sumsq += val * val;
    }

    // Warp-level reduction
    warpReduceSum(thread_sum, thread_sumsq);
    
    // First thread in each warp writes to shared memory
    if (lane_id == 0) {
        s_warp_sum[warp_id] = thread_sum;
        s_warp_sumsq[warp_id] = thread_sumsq;
    }
    
    __syncthreads();
    
    // Final reduction by the first warp
    if (warp_id == 0) {
        thread_sum = (lane_id < warps_per_block) ? s_warp_sum[lane_id] : 0.0f;
        thread_sumsq = (lane_id < warps_per_block) ? s_warp_sumsq[lane_id] : 0.0f;
        
        // Reduce across the first warp
        warpReduceSum(thread_sum, thread_sumsq);
        
        // First thread adds to global atomic for this instance
        if (lane_id == 0) {
            atomicAdd(&instance_sum[instance_idx], thread_sum);
            atomicAdd(&instance_sumsq[instance_idx], thread_sumsq);
        }
    }
}

// Second kernel: normalize & transform using pre-computed statistics
__global__ void layernorm_transform_kernel(
    const float* __restrict__ input,
    const float* __restrict__ instance_sum,
    const float* __restrict__ instance_sumsq,
    const float* __restrict__ weight,
    const float* __restrict__ bias,
    float* __restrict__ output,
    float eps,
    int inner_dim,
    int outer_dim
) {
    // Block and thread indices
    const int instance_idx = blockIdx.y;
    if (instance_idx >= outer_dim) return;
    
    // Calculate mean and variance for this instance
    const float sum = instance_sum[instance_idx];
    const float sum_sq = instance_sumsq[instance_idx];
    const float mean = sum / inner_dim;
    const float var = (sum_sq / inner_dim) - (mean * mean);
    const float inv_std = rsqrtf(var + eps);
    
    // Input/output pointers for this instance
    const float* x_ptr = input + (size_t)instance_idx * inner_dim;
    float* y_ptr = output + (size_t)instance_idx * inner_dim;
    
    // Process in chunks of float4 (4 elements per load/store)
    const int vec_elems = inner_dim / 4;
    const float4* x_vec = reinterpret_cast<const float4*>(x_ptr);
    float4* y_vec = reinterpret_cast<float4*>(y_ptr);
    const float4* w_vec = reinterpret_cast<const float4*>(weight);
    const float4* b_vec = reinterpret_cast<const float4*>(bias);
    
    for (int i = blockIdx.x * blockDim.x + threadIdx.x; i < vec_elems; i += gridDim.x * blockDim.x) {
        // Load input, weight, and bias
        const float4 x4 = x_vec[i];
        const float4 w4 = w_vec[i];
        const float4 b4 = b_vec[i];
        
        // Normalize and apply affine transform
        float4 y4;
        y4.x = ((x4.x - mean) * inv_std) * w4.x + b4.x;
        y4.y = ((x4.y - mean) * inv_std) * w4.y + b4.y;
        y4.z = ((x4.z - mean) * inv_std) * w4.z + b4.z;
        y4.w = ((x4.w - mean) * inv_std) * w4.w + b4.w;
        
        // Store result
        y_vec[i] = y4;
    }
    
    // Handle remaining elements
    const int rem_start = vec_elems * 4;
    for (int i = rem_start + blockIdx.x * blockDim.x + threadIdx.x; i < inner_dim; i += gridDim.x * blockDim.x) {
        const float x_val = x_ptr[i];
        const float w_val = weight[i];
        const float b_val = bias[i];
        
        y_ptr[i] = ((x_val - mean) * inv_std) * w_val + b_val;
    }
}

// Host wrapper function
torch::Tensor layernorm_fused_vectorized(
    torch::Tensor x,
    torch::Tensor weight,
    torch::Tensor bias,
    float eps
) {
    // Ensure contiguous memory layout
    x = x.contiguous();
    weight = weight.contiguous();
    bias = bias.contiguous();
    
    // Get dimensions
    int inner_dim = weight.numel();
    int outer_dim = x.numel() / inner_dim;
    
    // Create output tensor
    auto y = torch::empty_like(x);
    
    // Create temporary buffers for statistics
    auto instance_sum = torch::zeros({outer_dim}, x.options());
    auto instance_sumsq = torch::zeros({outer_dim}, x.options());
    
    // Calculate kernel launch parameters
    int threads = BLOCK_SIZE;
    int num_blocks_x = std::min(1024, (inner_dim + threads*4 - 1) / (threads*4));
    dim3 grid(num_blocks_x, outer_dim);
    
    // Launch statistics calculation kernel
    compute_layernorm_stats_kernel<<<grid, threads>>>(
        x.data_ptr<float>(),
        instance_sum.data_ptr<float>(),
        instance_sumsq.data_ptr<float>(),
        inner_dim,
        outer_dim
    );
    
    // Launch normalization and transformation kernel
    layernorm_transform_kernel<<<grid, threads>>>(
        x.data_ptr<float>(),
        instance_sum.data_ptr<float>(),
        instance_sumsq.data_ptr<float>(),
        weight.data_ptr<float>(),
        bias.data_ptr<float>(),
        y.data_ptr<float>(),
        eps,
        inner_dim,
        outer_dim
    );
    
    // Check for errors
    cudaError_t err = cudaGetLastError();
    if (err != cudaSuccess) {
        printf("CUDA error: %s\n", cudaGetErrorString(err));
    }
    
    return y;
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("forward", &layernorm_fused_vectorized, "LayerNorm fused vectorized forward (CUDA)");
}

==> supps/highlighted/llama_ffw/forward/kernel.cu <==
#include <cuda_runtime.h>
#include <torch/extension.h>
#include <ATen/cuda/CUDAContext.h>
#include <cublas_v2.h>
#include <c10/cuda/CUDAGuard.h>

/* ====================================================================================
   Fast SiLU
   ==================================================================================== */
__device__ __forceinline__ float silu(float x) {
    return x / (1.0f + __expf(-x));
}

/* ====================================================================================
   Fully predicated warp-uniform fused kernel
   One logical thread-group  = one warp
   Each lane processes k 128-bit (float4) chunks; validity is determined by a mask
   computed once per chunk - no divergent branches in the hot path.
   ==================================================================================== */
template<int VEC_PER_THREAD>
__global__ void fused_silu_mul_predicate_kernel(const float * __restrict__ gate,
                                                const float * __restrict__ up,
                                                float       * __restrict__ out,
                                                const int total_elem)
{
    using Vec = float4;                                 // 4 x fp32, 16 B, 128-bit
    const int  total_vec = (total_elem + 3) >> 2;       // ceil(total / 4)

    const int  lane_id   = threadIdx.x & 31;
    const int  warp_id   = (blockDim.x * blockIdx.x + threadIdx.x) >> 5;
    const int  warps     = (gridDim.x * blockDim.x) >> 5;
    const int  vec_base  = warp_id * VEC_PER_THREAD * 32;

#pragma unroll
    for (int step = 0; ; ++step) {
        int global_vec = vec_base + step * warps * VEC_PER_THREAD * 32 + lane_id;

        if (global_vec >= total_vec) break;             // uniform exit condition

#pragma unroll
        for (int v = 0; v < VEC_PER_THREAD; ++v, global_vec += 32) {
            /* ---------------------------------------------------------------------- */
            /* 1. Determine if the 4 elements are valid - generates a compile-time
                   predicate mask; the conditional assignments below turn to predicated
                   instructions and do NOT cause divergence                           */
            /* ---------------------------------------------------------------------- */
            const int elem_base = global_vec << 2;               // *4
            const bool valid = (elem_base < total_elem);

            /* Skip memory ops for fully OOB chunks  (uniform across warp) */
            if (!valid) continue;                                // still warp-uniform

            /* Load */
            Vec g = reinterpret_cast<const Vec*>(gate)[global_vec];
            Vec u = reinterpret_cast<const Vec*>(up  )[global_vec];

            /* Compute */
            Vec o;
#pragma unroll
            for (int i = 0; i < 4; ++i) {
                float x   = reinterpret_cast<float*>(&g)[i];
                float val = silu(x) * reinterpret_cast<float*>(&u)[i];
                reinterpret_cast<float*>(&o)[i] = val;
            }

            /* Store  -  always, but only lanes owning valid elements write non-OOB
               addresses, still no divergent branch                                    */
            reinterpret_cast<Vec*>(out)[global_vec] = o;
        }
    }
}

/* -------------------------------- Launcher -------------------------------- */
static inline void launch_fused_kernel(const float* gate,
                                       const float* up,
                                       float* out,
                                       int total_elem,
                                       cudaStream_t stream)
{
    constexpr int VEC_PER_THREAD = 2;          // each thread does 2xfloat4  (8 fp32)
    constexpr int TPB            = 256;        // 8 warps
    int total_vec = (total_elem + 3) >> 2;     // #float4
    int warps     = (total_vec + VEC_PER_THREAD * 32 - 1) / (VEC_PER_THREAD * 32);
    int blocks    = (warps + 7) >> 3;          // 8 warps per block
    blocks        = min(blocks, 65535);

    fused_silu_mul_predicate_kernel<VEC_PER_THREAD>
        <<<blocks, TPB, 0, stream>>>(gate, up, out, total_elem);
}

/* ====================================================================================
   High-level FFN wrapper (unchanged GEMMs - still the fastest on H100/Tensor-Cores)
   ==================================================================================== */
torch::Tensor llama_ffw_predicate_cuda(const torch::Tensor& input,
                                       const torch::Tensor& gate_proj,
                                       const torch::Tensor& up_proj,
                                       const torch::Tensor& down_proj)
{
    TORCH_CHECK(input.is_cuda() &&
                input.scalar_type() == torch::kFloat32 &&
                input.dim() == 3,
                "Input must be CUDA, float32, 3-D");

    const int B  = input.size(0);
    const int S  = input.size(1);
    const int H  = input.size(2);
    const int M  = gate_proj.size(0);
    const int BS = B * S;

    auto x2d = input.contiguous().view({BS, H});

    auto opts = torch::TensorOptions().dtype(torch::kFloat32).device(input.device());
    auto gate_out = torch::empty({BS, M}, opts);
    auto up_out   = torch::empty({BS, M}, opts);
    auto inter    = torch::empty({BS, M}, opts);
    auto out2d    = torch::empty({BS, H}, opts);

    at::cuda::CUDAGuard guard(input.device());
    cublasHandle_t handle = at::cuda::getCurrentCUDABlasHandle();
    cudaStream_t   stream = at::cuda::getCurrentCUDAStream();
    cublasSetStream(handle, stream);

    const float alpha = 1.f, beta = 0.f;

    /* ---------------------------- GEMM 1 & 2 ----------------------------- */
    cublasSgemm(handle, CUBLAS_OP_T, CUBLAS_OP_N,
                M, BS, H, &alpha,
                gate_proj.data_ptr<float>(), H,
                x2d.data_ptr<float>(),       H,
                &beta, gate_out.data_ptr<float>(), M);

    cublasSgemm(handle, CUBLAS_OP_T, CUBLAS_OP_N,
                M, BS, H, &alpha,
                up_proj.data_ptr<float>(),  H,
                x2d.data_ptr<float>(),      H,
                &beta, up_out.data_ptr<float>(),   M);

    /* -------------------------- fused SiLU.mul --------------------------- */
    launch_fused_kernel(gate_out.data_ptr<float>(),
                        up_out  .data_ptr<float>(),
                        inter   .data_ptr<float>(),
                        BS * M, stream);

    /* ---------------------------- GEMM 3 --------------------------------- */
    cublasSgemm(handle, CUBLAS_OP_T, CUBLAS_OP_N,
                H, BS, M, &alpha,
                down_proj.data_ptr<float>(), M,
                inter.data_ptr<float>(),     M,
                &beta, out2d.data_ptr<float>(), H);

    return out2d.view({B, S, H});
}

/* ====================================================================================
   pybind11
   ==================================================================================== */
torch::Tensor forward(const torch::Tensor& input,
                      const torch::Tensor& gate_proj,
                      const torch::Tensor& up_proj,
                      const torch::Tensor& down_proj)
{
    return llama_ffw_predicate_cuda(input, gate_proj, up_proj, down_proj);
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("forward", &forward,
          "LLaMA FFW - divergence-free fused SiLU.mul (CUDA)",
          py::arg("input"),
          py::arg("gate_proj"),
          py::arg("up_proj"),
          py::arg("down_proj"));
}

==> supps/highlighted/mnist_cross_entropy/backward/kernel.cu <==
#include <torch/extension.h>
#include <cuda.h>
#include <cuda_runtime.h>
#include <vector>
#include <cfloat>

// For correctness, support both float and half
// but float only is fine for MNIST-typical workloads

// ---- Warp-level reductions (active mask variant) ----
__inline__ __device__ float warp_max(float val, unsigned mask) {
    #pragma unroll
    for (int offset = 16; offset > 0; offset >>= 1)
        val = fmaxf(val, __shfl_down_sync(mask, val, offset));
    return val;
}
__inline__ __device__ float warp_sum(float val, unsigned mask) {
    #pragma unroll
    for (int offset = 16; offset > 0; offset >>= 1)
        val += __shfl_down_sync(mask, val, offset);
    return val;
}

// ---- Rowwise kernel for C <= 32 ----
template <typename scalar_t>
__global__ void ce_backward_rowwise_fvec_kernel(
        const scalar_t grad_out,
        const scalar_t* __restrict__ x,
        const int64_t* __restrict__ y,
        scalar_t* __restrict__ dx,
        int N, int C, int warps_per_block)
{
    // One warp (= 32 threads) per sample row
    const int warp_id = threadIdx.x / 32;
    const int lane    = threadIdx.x % 32;
    int row = blockIdx.x * warps_per_block + warp_id;
    if (row >= N) return;

    unsigned mask = (1u << C) - 1u;

    // Vectorized float4 loads if C%4==0 and C==32 (e.g., ImageNet). For MNIST (C=10), scalar.
    float my_val = (lane < C) ? (float)__ldg(x + row*C + lane) : -FLT_MAX;

    // 1) Row max: only over active C lanes, warp shuffle reduction
    float row_max = warp_max(my_val, mask);
    row_max = __shfl_sync(mask, row_max, 0);

    // 2) __expf, one pass: reuse for grad, warp sum reduction
    float my_exp = (lane < C) ? __expf(my_val - row_max) : 0.0f; // __expf
    float row_sum = warp_sum(my_exp, mask);
    row_sum = __shfl_sync(mask, row_sum, 0);

    float inv_sum = 1.0f / row_sum;
    float scale = float(grad_out) / float(N);
    int tgt = __ldg(y + row);

    // 3) Gradient
    if (lane < C) {
        float g = my_exp * inv_sum;
        if (lane == tgt) g -= 1.0f;
        g *= scale;
        dx[row*C + lane] = (scalar_t)g;
    }
}

// ---- Efficient block kernel for C > 32 with float4 vectorization and warp-shuffle reductions ----
template <typename scalar_t>
__global__ void ce_backward_fusedvec_kernel(
    const scalar_t grad_out,
    const scalar_t* __restrict__ x,
    const int64_t* __restrict__ y,
    scalar_t* __restrict__ dx,
    int N, int C)
{
    int row = blockIdx.x;
    if (row >= N) return;

    const scalar_t* row_x  = x  + row * C;
    scalar_t*       row_dx = dx + row * C;
    int tgt = __ldg(y + row);
    float scale = float(grad_out) / float(N);

    int tid = threadIdx.x;
    unsigned mask = 0xffffffff;

    // VECTOR PATH: Only used when C % 4 == 0
    bool vectorizable = (C % 4) == 0;
    int C4 = C / 4;

    // ------ Compute max (warp reduction, float4 loads if possible) ------
    float local_max = -FLT_MAX;
    if (vectorizable) {
        const float4* row_x4 = reinterpret_cast<const float4*>(row_x);
        for (int i = tid; i < C4; i += blockDim.x) {
            float4 v = __ldg(row_x4 + i);
            local_max = fmaxf(local_max, v.x);
            local_max = fmaxf(local_max, v.y);
            local_max = fmaxf(local_max, v.z);
            local_max = fmaxf(local_max, v.w);
        }
    } else {
        for (int i = tid; i < C; i += blockDim.x)
            local_max = fmaxf(local_max, (float)__ldg(row_x + i));
    }
    // Reduce max within block, using warp shuffles for C>32 (multiple warps)
    // 1. Upcast to nearest warp multiple
    for (int offset = 16; offset > 0; offset >>= 1) {
        local_max = fmaxf(local_max, __shfl_down_sync(mask, local_max, offset));
    }
    // Now local_max contains per-warp maxima.
    __shared__ float warp_maxes[4];
    if ((tid % 32) == 0)
        warp_maxes[tid / 32] = local_max;
    __syncthreads();

    float row_max = -FLT_MAX;
    if (tid < blockDim.x / 32)
        row_max = warp_maxes[tid];
    __syncthreads();
    row_max = (tid < 32) ? warp_max(row_max, mask) : row_max;
    row_max = __shfl_sync(mask, row_max, 0);

    // ------ Compute expf and sum (reuse expf, similarly vectorized) ------
    float my_sum = 0.0f;
    if (vectorizable) {
        const float4* row_x4 = reinterpret_cast<const float4*>(row_x);
        for (int i = tid; i < C4; i += blockDim.x) {
            float4 v = __ldg(row_x4 + i);
            my_sum += __expf(v.x - row_max);
            my_sum += __expf(v.y - row_max);
            my_sum += __expf(v.z - row_max);
            my_sum += __expf(v.w - row_max);
        }
    } else {
        for (int i = tid; i < C; i += blockDim.x)
            my_sum += __expf((float)__ldg(row_x + i) - row_max);
    }
    // Reduce sum within block, using warp shuffles as above
    for (int offset = 16; offset > 0; offset >>= 1)
        my_sum += __shfl_down_sync(mask, my_sum, offset);
    if ((tid % 32) == 0)
        warp_maxes[tid / 32] = my_sum;
    __syncthreads();
    float block_sum = 0.f;
    if (tid < blockDim.x / 32)
        block_sum = warp_maxes[tid];
    __syncthreads();
    block_sum = (tid < 32) ? warp_sum(block_sum, mask) : block_sum;
    block_sum = __shfl_sync(mask, block_sum, 0);
    float inv_sum = 1.0f / block_sum;

    // ------ Write out dx vectorized ------
    if (vectorizable) {
        const float4* row_x4 = reinterpret_cast<const float4*>(row_x);
        float4* row_dx4 = reinterpret_cast<float4*>(row_dx);
        for (int i = tid; i < C4; i += blockDim.x) {
            float4 v = __ldg(row_x4 + i);
            float4 r;
            int idx = i * 4;
            r.x = __expf(v.x - row_max) * inv_sum;
            r.y = __expf(v.y - row_max) * inv_sum;
            r.z = __expf(v.z - row_max) * inv_sum;
            r.w = __expf(v.w - row_max) * inv_sum;
            if (idx + 0 == tgt) r.x -= 1.0f;
            if (idx + 1 == tgt) r.y -= 1.0f;
            if (idx + 2 == tgt) r.z -= 1.0f;
            if (idx + 3 == tgt) r.w -= 1.0f;
            r.x *= scale; r.y *= scale; r.z *= scale; r.w *= scale;
            row_dx4[i] = r;
        }
    } else {
        for (int i = tid; i < C; i += blockDim.x) {
            float ex = __expf((float)__ldg(row_x + i) - row_max);
            float g = ex * inv_sum;
            if (i == tgt) g -= 1.0f;
            g *= scale;
            row_dx[i] = (scalar_t)g;
        }
    }
}

// ---- Host wrapper ----
torch::Tensor backward_cuda(torch::Tensor grad_output,
                            torch::Tensor predictions,
                            torch::Tensor targets)
{
    TORCH_CHECK(grad_output.dim() == 0, "grad_output must be a scalar");
    TORCH_CHECK(predictions.is_cuda() && targets.is_cuda() && grad_output.is_cuda(),
                "All inputs must be CUDA tensors.");

    const int N = predictions.size(0);
    const int C = predictions.size(1);
    auto grad_predictions = torch::empty_like(predictions);
    float grad_val = grad_output.item<float>();

    if (C <= 32) {
        int warps_per_block = 8;
        int threads_per_block = warps_per_block * 32;
        dim3 grid((N + warps_per_block - 1) / warps_per_block);
        AT_DISPATCH_FLOATING_TYPES(predictions.scalar_type(), "ce_backward_rowwise_fvec_kernel", ([&] {
            ce_backward_rowwise_fvec_kernel<scalar_t>
                <<<grid, threads_per_block>>>(
                    static_cast<scalar_t>(grad_val),
                    predictions.data_ptr<scalar_t>(),
                    targets.data_ptr<int64_t>(),
                    grad_predictions.data_ptr<scalar_t>(),
                    N, C, warps_per_block);
        }));
    } else {
        int block_size = 128;
        dim3 grid(N);
        AT_DISPATCH_FLOATING_TYPES(predictions.scalar_type(), "ce_backward_fusedvec_kernel", ([&] {
            ce_backward_fusedvec_kernel<scalar_t>
                <<<grid, block_size>>>(
                    static_cast<scalar_t>(grad_val),
                    predictions.data_ptr<scalar_t>(),
                    targets.data_ptr<int64_t>(),
                    grad_predictions.data_ptr<scalar_t>(),
                    N, C);
        }));
    }

    cudaError_t err = cudaGetLastError();
    if (err != cudaSuccess)
        throw std::runtime_error(cudaGetErrorString(err));
    return grad_predictions;
}

PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("backward", &backward_cuda, "Cross-Entropy Backward (fused, vec, CUDA)");
}

==> supps/highlighted/resnet_block/forward/kernel.cu <==
#include <torch/extension.h>
#include <ATen/cuda/CUDAContext.h>
#include <cuda_runtime.h>

#ifndef MAX_C
#define MAX_C 4096            // 16 KiB for scale+shift combined
#endif

__constant__ float c_scale[MAX_C];
__constant__ float c_shift[MAX_C];

constexpr int NT = 256;

// -----------------------------------------------------------------------------
// Scalar implementation (any dtype)
// -----------------------------------------------------------------------------
template <typename scalar_t, bool WITH_RES, bool WITH_RELU>
__global__ void affine_scalar_kernel(
        const scalar_t *__restrict__ in,
        scalar_t       *__restrict__ out,
        const scalar_t *__restrict__ res,
        int N, int C, int H, int W)
{
    int n       = blockIdx.x / C;
    int c       = blockIdx.x % C;
    int spatial = H * W;
    int base    = (n * C + c) * spatial;

    float s = c_scale[c];
    float b = c_shift[c];

    for (int idx = threadIdx.x; idx < spatial; idx += NT) {
        int off = base + idx;
        float v = static_cast<float>(in[off]) * s + b;
        if constexpr (WITH_RES)  v += static_cast<float>(res[off]);
        if constexpr (WITH_RELU) v = fmaxf(v, 0.f);
        out[off] = static_cast<scalar_t>(v);
    }
}

// -----------------------------------------------------------------------------
// Vectorised implementation (float only, 4-pixel group)
// -----------------------------------------------------------------------------
template <bool WITH_RES, bool WITH_RELU>
__global__ void affine_vec4_kernel(
        const float *__restrict__ in,
        float       *__restrict__ out,
        const float *__restrict__ res,
        int N, int C, int H, int W)
{
    const int spatial     = H * W;              // divisible by 4 - checked by host
    const int vec_spatial = spatial >> 2;       // groups of 4 fp32
    const int n           = blockIdx.x / C;
    const int c           = blockIdx.x % C;
    const int base_vec    = ((n * C + c) * spatial) >> 2;

    float s = c_scale[c];
    float b = c_shift[c];

    const float4 *in4  = reinterpret_cast<const float4 *>(in);
    const float4 *res4 = WITH_RES ? reinterpret_cast<const float4 *>(res) : nullptr;
    float4       *out4 = reinterpret_cast<float4 *>(out);

    for (int idx = threadIdx.x; idx < vec_spatial; idx += NT) {
        int off = base_vec + idx;
        float4 v4 = in4[off];
        float4 r4;

        if constexpr (WITH_RES) r4 = res4[off];

        // Manual unrolling for the 4 components
        float x0 = v4.x * s + b;
        float x1 = v4.y * s + b;
        float x2 = v4.z * s + b;
        float x3 = v4.w * s + b;

        if constexpr (WITH_RES) {
            x0 += r4.x; x1 += r4.y; x2 += r4.z; x3 += r4.w;
        }
        if constexpr (WITH_RELU) {
            x0 = fmaxf(x0, 0.f); x1 = fmaxf(x1, 0.f);
            x2 = fmaxf(x2, 0.f); x3 = fmaxf(x3, 0.f);
        }

        out4[off] = make_float4(x0, x1, x2, x3);
    }
}

// -----------------------------------------------------------------------------
// Upload affine vectors to constant memory
// -----------------------------------------------------------------------------
static inline void copy_to_const(const at::Tensor &scale,
                                 const at::Tensor &shift)
{
    int C = scale.numel();
    TORCH_CHECK(C <= MAX_C, "Channel count exceeds constant-memory buffer");
    auto stream = at::cuda::getCurrentCUDAStream();
    cudaMemcpyToSymbolAsync(c_scale, scale.data_ptr<float>(),
                            C * sizeof(float), 0, cudaMemcpyDeviceToDevice, stream);
    cudaMemcpyToSymbolAsync(c_shift, shift.data_ptr<float>(),
                            C * sizeof(float), 0, cudaMemcpyDeviceToDevice, stream);
}

// -----------------------------------------------------------------------------
// Launch helper - chooses vec4 or scalar path
// -----------------------------------------------------------------------------
template <bool WITH_RES, bool WITH_RELU>
static void launch_affine(at::Tensor       &out,
                          const at::Tensor &inp,
                          const at::Tensor &scale,
                          const at::Tensor &shift,
                          const at::Tensor &residual = at::Tensor())
{
    copy_to_const(scale, shift);

    const int N = inp.size(0), C = inp.size(1);
    const int H = inp.size(2), W = inp.size(3);
    const int blocks = N * C;
    auto stream = at::cuda::getCurrentCUDAStream();

    bool use_vec4 = (inp.scalar_type() == at::kFloat) &&
                    ((H * W) % 4 == 0) &&
                    ((reinterpret_cast<uintptr_t>(inp.data_ptr()) & 0xf) == 0);

    if (use_vec4) {
        affine_vec4_kernel<WITH_RES, WITH_RELU>
           <<<blocks, NT, 0, stream>>>(
                inp.data_ptr<float>(),
                out.data_ptr<float>(),
                WITH_RES ? residual.data_ptr<float>() : nullptr,
                N, C, H, W);
    } else {
        AT_DISPATCH_FLOATING_TYPES(inp.scalar_type(), "affine_scalar_kernel", ([&]{
            affine_scalar_kernel<scalar_t, WITH_RES, WITH_RELU>
               <<<blocks, NT, 0, stream>>>(
                    inp.data_ptr<scalar_t>(),
                    out.data_ptr<scalar_t>(),
                    WITH_RES ? residual.data_ptr<scalar_t>() : nullptr,
                    N, C, H, W);
        }));
    }
    C10_CUDA_KERNEL_LAUNCH_CHECK();
}

// -----------------------------------------------------------------------------
// Forward pass (same high-level flow as before)
// -----------------------------------------------------------------------------
at::Tensor fused_resnet_block_constmem_vec4_forward(
        const at::Tensor &x,
        const at::Tensor &conv1_w,
        const c10::optional<at::Tensor> &conv1_b,
        const at::Tensor &bn1_w,
        const at::Tensor &bn1_b,
        const at::Tensor &bn1_mean,
        const at::Tensor &bn1_var,
        const at::Tensor &conv2_w,
        const c10::optional<at::Tensor> &conv2_b,
        const at::Tensor &bn2_w,
        const at::Tensor &bn2_b,
        const at::Tensor &bn2_mean,
        const at::Tensor &bn2_var,
        const c10::optional<at::Tensor> &down_w,
        const c10::optional<at::Tensor> &down_b,
        const c10::optional<at::Tensor> &down_bn_w,
        const c10::optional<at::Tensor> &down_bn_b,
        const c10::optional<at::Tensor> &down_bn_mean,
        const c10::optional<at::Tensor> &down_bn_var,
        int64_t stride,
        double eps)
{
    using at::IntArrayRef;

    auto make_aff = [&](const at::Tensor &g,const at::Tensor &b,
                        const at::Tensor &m,const at::Tensor &v){
        at::Tensor sc = g * (v + eps).rsqrt();
        at::Tensor sh = b - m * sc;
        return std::pair<at::Tensor,at::Tensor>{sc.contiguous(), sh.contiguous()};
    };

    // 1) Conv-1
    auto y1 = at::conv2d(x, conv1_w, conv1_b,
                         IntArrayRef{stride,stride},
                         IntArrayRef{1,1},
                         IntArrayRef{1,1}, 1);

    // BN-1 + ReLU
    auto [s1,t1] = make_aff(bn1_w,bn1_b,bn1_mean,bn1_var);
    at::Tensor y1a = at::empty_like(y1);
    launch_affine</*WITH_RES=*/false, /*WITH_RELU=*/true>(y1a, y1, s1, t1);

    // 2) Conv-2
    auto y2 = at::conv2d(y1a, conv2_w, conv2_b,
                         IntArrayRef{1,1},
                         IntArrayRef{1,1},
                         IntArrayRef{1,1}, 1);

    // Residual path
    at::Tensor ident = x;
    if (down_w.has_value()) {
        ident = at::conv2d(x, *down_w, down_b,
                           IntArrayRef{stride,stride},
                           IntArrayRef{0,0},
                           IntArrayRef{1,1}, 1);
        auto [sd,td] = make_aff(*down_bn_w,*down_bn_b,
                                *down_bn_mean,*down_bn_var);
        at::Tensor tmp = at::empty_like(ident);
        launch_affine</*WITH_RES=*/false, /*WITH_RELU=*/false>(tmp, ident, sd, td);
        ident = tmp;
    }

    // BN-2 + Add + ReLU
    auto [s2,t2] = make_aff(bn2_w,bn2_b,bn2_mean,bn2_var);
    at::Tensor out = at::empty_like(y2);
    launch_affine</*WITH_RES=*/true, /*WITH_RELU=*/true>(out, y2, s2, t2, ident);

    return out;
}

// -----------------------------------------------------------------------------
// Pybind
// -----------------------------------------------------------------------------
PYBIND11_MODULE(TORCH_EXTENSION_NAME, m) {
    m.def("forward", &fused_resnet_block_constmem_vec4_forward,
          "ResNet BasicBlock with const-mem affine & vec4 loads",
          py::arg("x"),
          py::arg("conv1_weight"), py::arg("conv1_bias"),
          py::arg("bn1_weight"),   py::arg("bn1_bias"),
          py::arg("bn1_mean"),     py::arg("bn1_var"),
          py::arg("conv2_weight"), py::arg("conv2_bias"),
          py::arg("bn2_weight"),   py::arg("bn2_bias"),
          py::arg("bn2_mean"),     py::arg("bn2_var"),
          py::arg("downsample_weight")    = c10::nullopt,
          py::arg("downsample_bias")      = c10::nullopt,
          py::arg("downsample_bn_weight") = c10::nullopt,
          py::arg("downsample_bn_bias")   = c10::nullopt,
          py::arg("downsample_bn_mean")   = c10::nullopt,
          py::arg("downsample_bn_var")    = c10::nullopt,
          py::arg("stride") = 1,
          py::arg("eps")    = 1e-5);
}
